The Critical Renyi Order for Sharp Minimax Channel Design

We study categorical channel design under a bound on the maximum directed pairwise Renyi divergence. We determine exactly which orders make randomized response optimal in every dimension and at every finite budget: the orders strictly above one and at most two. In that range we identify the full information-trace frontier and its unique optimal anchored law. The channel is visibly thinned randomized response below a uniquely defined threshold and ordinary randomized response above it. A fixed-second-moment inequality and a second-order variational argument reduce arbitrary channel columns to singleton templates. Above order two, an explicit subset-selection channel beats every mixture of singleton templates in a finite dimension. The trace frontier also gives the exact finite-sample minimax risk among all unbiased real-valued vector estimators, and the asymptotic minimax risk among all estimators for every budget sequence with diverging total information. Appendices compare pure local privacy and distinguish homogeneous shuffle contamination from arbitrary neighboring datasets.

==> anc/renyi_verification.py <==
#!/usr/bin/env python3
"""Ancillary checks for arXiv:2603.21197 (second arXiv version).

Run: python3 renyi_verification.py
Quick smoke run: python3 renyi_verification.py --quick
Dependencies: Python 3.9+, NumPy, SciPy (pip install numpy scipy).

Default run repeats the numerical dimension search for alpha > 2, the exact
rational alpha=8 certificate, and homogeneous-contamination checks. The
numerical table reports SMALLEST FOUND dimensions under explicitly recorded
coverage, not proven minimal dimensions. Floating global supporting-line
checks are not formal interval-arithmetic certificates. The alpha=8
polynomial certificate and two-point divergence example use exact Fractions.

Outputs: verification_results.json and subset_search.json in --output-dir.
The script is self-contained and reads no supplementary data files.
"""
from pathlib import Path
from itertools import product
from fractions import Fraction
from fractions import Fraction as F
from math import comb
import argparse
import heapq
import json
import math
import platform
import time
import numpy as np
import scipy
from scipy.optimize import brentq, minimize_scalar

DEFAULT_ALPHAS = [2.01, 2.02, 2.05, 2.1, 2.2, 2.5, 3., 4., 8.]

def signal_cost(alpha, d, s, t):
    """t=log(lambda); exact formula, evaluated with expm1 for stability."""
    t = np.asarray(t)
    s = np.asarray(s)
    u = np.expm1(t)
    h = np.expm1(alpha*t) * (-np.expm1((1-alpha)*t))
    den = d+s*u
    signal = d*s*(d-s)*(u/den)**2
    cost = s*(d-s)*h/((d-1)*den)
    return signal, cost


class AttainableSingleton:
    """An attainable ARR/GRR curve; need not be the full hull.

    Its scalar slope maximizer is numerical. Even if it were nonglobal,
    its line below that chosen point and ordinary curve above remain
    attainable. Positive candidates require the independent hull check.
    """
    def __init__(self, alpha, d):
        self.alpha, self.d = float(alpha), int(d)
        self.tmax = math.log(d)+14
        opt = minimize_scalar(
            lambda t: -float(signal_cost(alpha,d,1,t)[0] /
                             signal_cost(alpha,d,1,t)[1]),
            bounds=(1.e-7,self.tmax), method="bounded",
            options={"xatol":1.e-11})
        self.star = float(opt.x)
        self.sstar, self.estar = map(float, signal_cost(alpha,d,1,self.star))
        self.slope = self.sstar/self.estar
        self.tgrid = np.linspace(self.star,self.tmax,4096)
        self.sg,self.eg = signal_cost(alpha,d,1,self.tgrid)

    def approx(self, e):
        # Only a broad-search interpolation. Final candidates use exact().
        e=np.asarray(e)
        return np.where(e<=self.estar,self.slope*e,
                        np.interp(np.log(e),np.log(self.eg),self.sg))

    def exact(self, e):
        e=float(e)
        if e<=self.estar:
            return self.slope*e, self.star
        t=brentq(lambda t:math.log(float(signal_cost(self.alpha,self.d,1,t)[1]))-math.log(e),
                 self.star,self.tmax,xtol=1.e-13)
        return float(signal_cost(self.alpha,self.d,1,t)[0]),t


def singleton_slope(alpha,d,t):
    s,e=map(float,signal_cost(alpha,d,1,t))
    lam=math.exp(t);u=math.expm1(t);den=d+u
    dslog=2*lam/u-2*lam/den
    delog=alpha/(-math.expm1(-alpha*t))+(alpha-1)/math.expm1((alpha-1)*t)-lam/den
    return (s/e)*dslog/delog


def support_upper(alpha,d,mu,abs_tol,max_splits=200000):
    """Numerical interval enclosure for sup_t [S_1(t)-mu E_1(t)].

    On [l,r], S(t)-mu E(t) <= S(r)-mu E(l), since mu>0
    and both S,E increase. The infinite tail is bounded by
    d(d-1)-mu E(T). Floating evaluation is not interval arithmetic.
    """
    assert mu>0
    smax=d*(d-1)
    T=math.log(d)+14
    def point(t):
        if t==0:return 0.,0.
        return tuple(map(float,signal_cost(alpha,d,1,t)))
    while True:
        s,e=point(T)
        if smax-mu*e < 0:break
        T*=1.5
        if alpha*T>650:raise RuntimeError("tail overflow risk")
    grid=np.unique(np.r_[0.,np.geomspace(1.e-10,.02,50),
                         np.linspace(.02,T,1001)])
    ss,ee=signal_cost(alpha,d,1,grid)
    ss[0]=ee[0]=0.
    vals=ss-mu*ee
    best=float(vals.max())
    heap=[]
    serial=0
    for i in range(len(grid)-1):
        ub=float(ss[i+1]-mu*ee[i])
        heapq.heappush(heap,(-ub,serial,float(grid[i]),float(grid[i+1]),
                             float(ss[i]),float(ee[i]),float(ss[i+1]),float(ee[i+1])))
        serial+=1
    tail=smax-mu*float(ee[-1])
    splits=0
    while heap and -heap[0][0]-best>abs_tol and splits<max_splits:
        neg,_,l,r,sl,el,sr,er=heapq.heappop(heap)
        m=(l+r)/2
        sm,em=point(m)
        best=max(best,sm-mu*em)
        for L,R,SL,EL,SR,ER in [(l,m,sl,el,sm,em),(m,r,sm,em,sr,er)]:
            heapq.heappush(heap,(-(SR-mu*EL),serial,L,R,SL,EL,SR,ER))
            serial+=1
        splits+=1
    upper=max(best,tail,-heap[0][0] if heap else best)
    return {"support_lower":best,"support_upper":upper,
            "support_interval_gap":upper-best,"interval_splits":splits,
            "tmax_tail":T,"tolerance":abs_tol,
            "floating_not_formal_interval_certificate":True}


def refine_candidate(env,s,tlo,thi):
    def gap(t):
        sig,e=map(float,signal_cost(env.alpha,env.d,s,t))
        f,_=env.exact(e)
        return (sig-f)/sig
    opt=minimize_scalar(lambda t:-gap(t),bounds=(tlo,thi),method="bounded",
                        options={"xatol":1.e-11})
    t=float(opt.x)
    sig,e=map(float,signal_cost(env.alpha,env.d,s,t))
    f,tf=env.exact(e)
    return {"alpha":env.alpha,"d":env.d,"s":int(s),"lambda":math.exp(t),
            "loglambda":t,"S":sig,"E":e,"attainable_singleton_value":f,
            "relative_gap_vs_attainable":(sig-f)/sig,
            "matched_singleton_loglambda":tf,
            "singleton_lambda_star":math.exp(env.star)}


def subset_sizes(d):
    if d<=128:return np.arange(2,d)
    return np.unique(np.r_[np.arange(2,65),
                          np.geomspace(65,d-1,48).round().astype(int)])


def search_dimension(alpha,d,nt=192):
    env=AttainableSingleton(alpha,d)
    ss=subset_sizes(d)
    hi=max(12.,math.log(d)+7.)
    # Low t sampling is finer for large alpha, where the curve turns near 1.
    ts=np.unique(np.r_[np.geomspace(1.e-5,.05,28),
                       np.linspace(.05,min(2.,hi),64),
                       np.linspace(min(2.,hi),hi,nt)])
    S,E=signal_cost(alpha,d,ss[:,None],ts[None,:])
    gap=(S-env.approx(E))/np.maximum(S,1.e-300)
    flat=np.argsort(gap.ravel())[-5:]
    best=None
    # Refine the largest five grid entries, even if slightly negative.
    for ix in flat:
        i,j=np.unravel_index(ix,gap.shape)
        q=refine_candidate(env,int(ss[i]),float(ts[max(j-1,0)]),
                           float(ts[min(j+1,len(ts)-1)]))
        if best is None or q["relative_gap_vs_attainable"]>best["relative_gap_vs_attainable"]:
            best=q
    best["subset_count_sampled"]=len(ss)
    best["loglambda_grid_count"]=len(ts)
    best["all_integer_s_sampled"]=(d<=128)
    return best


def verify_full_hull(candidate):
    q=dict(candidate)
    if q["relative_gap_vs_attainable"]<=0:return q
    t=q["matched_singleton_loglambda"]
    mu=singleton_slope(q["alpha"],q["d"],t)
    # At a chosen ARR point use the attainable line slope.
    env=AttainableSingleton(q["alpha"],q["d"])
    if q["E"]<=env.estar:mu=env.slope
    margin=q["S"]-q["attainable_singleton_value"]
    bound=support_upper(q["alpha"],q["d"],mu,
                        abs_tol=min(.05*margin,1.e-8*max(1.,q["S"])))
    q.update(bound)
    q["support_slope"]=mu
    q["full_singleton_hull_upper"]=mu*q["E"]+bound["support_upper"]
    q["gap_above_full_singleton_hull_upper"]=q["S"]-q["full_singleton_hull_upper"]
    q["relative_gap_above_full_singleton_hull_upper"]=q["gap_above_full_singleton_hull_upper"]/q["S"]
    return q


def scan_subsets(alphas, dmax, out):
    start=time.time()
    results=[]
    for alpha in alphas:
        if alpha<=2:
            dims=np.unique(np.r_[np.arange(3,101),
                                  np.geomspace(101,dmax,180).round().astype(int)])
        else:
            # Every integer dimension is searched until the smallest found
            # violation (or dmax); subset sizes above 64 are sampled.
            dims=range(3,dmax+1)
        best=None;found=None;checked=0
        for d in dims:
            q=search_dimension(alpha,int(d))
            checked+=1
            if best is None or q["relative_gap_vs_attainable"]>best["relative_gap_vs_attainable"]:
                best=q
            if q["relative_gap_vs_attainable"]>1.e-9:
                q=verify_full_hull(q)
                if q.get("gap_above_full_singleton_hull_upper",-1)>0:
                    found=q;break
            if checked%500==0:
                print(json.dumps({"progress_alpha":alpha,"dimensions_checked":checked,
                                  "current_d":int(d),"best_gap":best["relative_gap_vs_attainable"]}),flush=True)
        row={"alpha":alpha,"status":"NUMERICAL","dmax":dmax,
             "dimensions_checked":checked,"dimension_coverage":
             "all integer d until accepted candidate" if alpha>2 else
             "d=3..100 plus 180 rounded geometric dimensions through 10000",
             "subset_coverage":"all s=2..d-1 for d<=128; s=2..64 plus 48 geometric integers otherwise",
             "minimum_found_d":found["d"] if found else None,
             "candidate":found,"largest_attainable_comparison":best,
             "not_a_rigorous_global_minimal_dimension":True}
        results.append(row)
        print(json.dumps({"completed":row}),flush=True)
        out.joinpath("subset_search.json").write_text(
            json.dumps({"elapsed_seconds":time.time()-start,"results":results},indent=2)+"\n")
    print("elapsed",time.time()-start)
    return {"elapsed_seconds":time.time()-start,"results":results}


# P(z)=874 z^7(z+4)^2-230000 z^7(z-1)^2
#      +250(z+4)(z^15-z^8-z^7+1).
# This is 11500*z^7*(z+4)^2 times
# [19/250 - G_5(z) + E_{1,8,5}(z)/46].
p=[0]*17
for degree,coef in [
    (9,874),(8,6992),(7,13984),
    (9,-230000),(8,460000),(7,-230000),
    (16,250),(15,1000),(9,-250),(8,-1000),
    (8,-250),(7,-1000),(1,250),(0,1000)]:
    p[degree]+=coef

def translated_power_coeffs(left,width=F(1)):
    return [sum(F(p[k])*comb(k,j)*left**(k-j)*width**j
                for k in range(j,17)) for j in range(17)]

def bernstein_coeffs(left,right):
    q=translated_power_coeffs(left,right-left)
    # P(left+(right-left)t) = sum b_k binom(16,k)t^k(1-t)^(16-k).
    return [sum(q[j]*F(comb(k,j),comb(16,j)) for j in range(k+1))
            for k in range(17)]

def exact_certificate():
    above_two=translated_power_coeffs(F(2))
    assert all(v>0 for v in above_two)
    intervals=[(F(1),F(3,2)),(F(3,2),F(13,8)),
               (F(13,8),F(7,4)),(F(7,4),F(2))]
    cert=[]
    for l,r in intervals:
        b=bernstein_coeffs(l,r)
        assert all(v>0 for v in b)
        cert.append({"left":str(l),"right":str(r),
                     "Bernstein_coefficients":[str(v) for v in b],
                     "minimum_Bernstein_coefficient":str(min(b))})
    lam=F(3,2)
    H=(lam**8-1)*(1-lam**-7)
    C=H/4
    S=F(5,24)
    gap=S-C/46-F(19,250)
    assert C==F(12981995,2239488)
    assert gap==F(81314369,12877056000)>0
    result={
        "status":"EXACT RATIONAL CERTIFICATE VERIFIED",
        "alpha":8,"d":5,"s":2,"lambda":"3/2","E":str(C),"S":str(S),
        "singleton_global_upper_line":"S <= E/46 + 19/250",
        "strict_gap":str(gap),
        "polynomial_coefficients_ascending":p,
        "P_2_plus_x_power_coefficients":[str(v) for v in above_two],
        "Bernstein_certificates":cert,
        "proof":"Positive Bernstein coefficients prove P>0 on [1,2]; positive translated power coefficients prove P>0 on [2,infinity). The line bound is preserved by arbitrary probability mixtures and null thinning."
    }
    return result


def histogram_pair(P,Q,n):
    """Build the mixture directly, before grouping outputs into histograms."""
    k=len(P);p0={};p1={}
    for ys in product(range(k),repeat=n):
        h=tuple(ys.count(j) for j in range(k))
        a=float(np.prod([P[j] for j in ys]))
        b=0.
        for m in range(n):
            b+=Q[ys[m]]*float(np.prod([P[ys[r]] for r in range(n) if r!=m]))/n
        p0[h]=p0.get(h,0.)+a
        p1[h]=p1.get(h,0.)+b
    return p0,p1


def shuffle_checks(seed=260321198,trials=35):
    rng=np.random.default_rng(seed);records=[]
    for trial in range(trials):
        # A new random channel in each trial; use an ordered row pair.
        k=int(rng.integers(2,5))
        W=rng.dirichlet(np.repeat(.8,k),size=3)
        P,Q=W[0],W[1]
        L=Q/P
        var=float(np.sum(P*(L-1)**2))
        for n in [1,2,3,5]:
            p0,p1=histogram_pair(P,Q,n)
            chi=sum((p1[h]-p0[h])**2/p0[h] for h in p0)
            target=var/n
            err=abs(chi-target)/max(1.,abs(target))
            records.append(dict(n=n,local_chi=var,shuffled_chi=chi,
                                relative_scaled_error=err,
                                RDP2=math.log1p(chi),
                                predicted_RDP2=math.log1p(target)))
    # Exact warning: the reverse directed divergence does NOT obey /n.
    P=[Fraction(2,3),Fraction(1,3)]
    Q=[Fraction(1,3),Fraction(2,3)]
    p0={};p1={}
    for ys in product(range(2),repeat=2):
        h=ys.count(0)
        x=P[ys[0]]*P[ys[1]]
        y=(Q[ys[0]]*P[ys[1]]+P[ys[0]]*Q[ys[1]])/2
        p0[h]=p0.get(h,Fraction(0))+x
        p1[h]=p1.get(h,Fraction(0))+y
    forward=sum((p1[h]-p0[h])**2/p0[h] for h in p0)
    reverse=sum((p0[h]-p1[h])**2/p1[h] for h in p0)
    assert forward==Fraction(1,4) and reverse==Fraction(3,10)
    return dict(level='NUMERICAL, plus one EXACT rational example',
                records=records,max_scaled_error=max(x['relative_scaled_error'] for x in records),
                exact_example=dict(local_both='1/2',n=2,forward=str(forward),reverse=str(reverse)))


def main():
    parser=argparse.ArgumentParser(description=__doc__,formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument('--quick',action='store_true',help='smoke run: alpha=8, d<=5; no full table')
    parser.add_argument('--dmax',type=int,default=10000)
    parser.add_argument('--output-dir',type=Path,default=Path('renyi_verification_results'))
    parser.add_argument('--alphas',type=float,nargs='+',default=DEFAULT_ALPHAS)
    args=parser.parse_args()
    if args.dmax<3: parser.error('--dmax must be at least 3')
    if any(a<=1 for a in args.alphas):parser.error('all alpha values must exceed 1')
    out=args.output_dir
    out.mkdir(parents=True,exist_ok=True)
    start=time.time()
    cert=exact_certificate()
    contamination=shuffle_checks()
    assert contamination['max_scaled_error']<1.e-12
    print(json.dumps({'exact_certificate':cert['status'],
                      'exact_gap':cert['strict_gap'],
                      'homogeneous_max_scaled_error':contamination['max_scaled_error'],
                      'reverse_example':contamination['exact_example']}),flush=True)
    alphas=[8.] if args.quick else args.alphas
    dmax=5 if args.quick else args.dmax
    table=scan_subsets(alphas,dmax,out)
    result={'status':'NUMERICAL table; EXACT rational certificate and divergence example',
            'run_mode':'quick smoke, not full table' if args.quick else 'full requested coverage',
            'elapsed_seconds':time.time()-start,
            'environment':{'python':platform.python_version(),'numpy':np.__version__,
                           'scipy':scipy.__version__},
            'numerical_subset_search':table,
            'exact_alpha8_certificate':cert,
            'homogeneous_contamination_checks':contamination}
    dest=out/'verification_results.json'
    dest.write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps({'result':str(dest.resolve()),'elapsed_seconds':result['elapsed_seconds'],
                      'table':[{'alpha':r['alpha'],'smallest_found_d':r['minimum_found_d']}
                               for r in table['results']]}),flush=True)

if __name__=='__main__':
    main()

